Study of the upper-critical dimension of the East model through the breakdown of the Stokes-Einstein relation

We investigate the dimensional dependence of dynamical fluctuations related to dynamic heterogeneity in supercooled liquid systems using kinetically constrained models. The $d$-dimensional spin-facilitated East model with embedded probe particles is used as a representative super-Arrhenius glass forming system. We investigate the existence of an upper critical dimension in this model by considering decoupling of transport rates through an effective fractional Stokes-Einstein relation, $D\sim{\tau}^{-1+\omega}$, with $D$ and $\tau$ the diffusion constant of the probe particle and the relaxation time of the model liquid, respectively, and where $\omega > 0$ encodes the breakdown of the standard Stokes-Einstein relation. To the extent that decoupling indicates non mean-field behavior, our simulations suggest that the East model has an upper critical dimension which is at least above $d=10$, and argue that it may be actually be infinite. This result is due to the existence of hierarchical dynamics in the East model in any finite dimension. We discuss the relevance of these results for studies of decoupling in high dimensional atomistic models.

==> figure_UpperD/Dtau_decoupling/guide/dt.sh <==
set term postscript enhanced eps color 30
#set encoding iso_8859_1
#set title "East model"
set xlabel "{/=45 {/Symbol t}_{per}}"
set ylabel "{/=45 1/D{/Symbol \264}2^{d}}" 
set output "dt.eps"
set size ratio -1
set size 1.3
set key out
#set grid mytics
#set size 2
set format x "10^{%L}"
set format y "10^{%L}"
#set xrange [0:6.5]
set xtics 1e-12,100,1e12
set xr [0.5:1e9]
#set mxtics 50
#set mxtics 2
#set yrange [0.000001:0.5]
set ytics 1e-10,100,1e12
set yr [5:5e11]
#set mytics 5
#set mytics 2
#set logscale y
#f(x)=a*x+b
#fit[-2:-1] f(x) '../msd_data' u (log10((1/(1+exp(1/($1)))))):(log10($2)) via a,b
#g(x)=10**(a*log10(x)+b)
#graph=sprintf("%.3f*x %.3f",a,b)
#set label '{/Symbol x}_{1D}=-0.727' at 15,1e-6
#set label '{/Symbol x}_{2D}=-0.800' at 15,1.585e-7
#set label '{/Symbol x}_{3D}=-0.831' at 15,2.5119e-8
#set label '{/Symbol x}_{4D}=-0.844' at 15,3.9811e-9
#set key maxrows 5

set logscale x
set logscale y

#f(x)=0.00004*x

#set label '{/=40 D{/Symbol \265}1/t}' at 0.005,0.00000005
#set arrow from 0.0001,f(0.0001) to 1,f(1) lw 3 lt 2 lc rgb "#323232" nohead

#set arrow from 0.00001,f(10) to 0.04,f(0.0001)
set arrow from 1000000,1000 to 100,100000000
set label "{/=30 d=1{/Symbol \055}10}" at 1000000,10000

f(x)=2000000*x
set arrow from 5,f(5) to 1e5,f(1e5) lw 5 lt 1 lc rgb "#000000" nohead
set arrow from 1e2,3e10 to 1e3,5e9 lw 4 lt 1 lc rgb "#000000" 
set label "{/=25 no decoupling}" at 1,1e11


plot \
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_1D_d' u  ($7):(1/$2*(2)**(1)) w lp lt 1 lw 2.5 lc rgb "#FF3232" pt 1 ps 1.5 notitle '1D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_2D_d' u  ($7):(1/$2*(2)**(2)) w lp lt 2 lw 2.5 lc rgb "#FF8200" pt 2 ps 1.5 notitle '2D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_3D_d' u  ($7):(1/$2*(2)**(3)) w lp lt 3 lw 2.5 lc rgb "#FFC300" pt 3 ps 1.5 notitle '3D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_4D_d' u  ($7):(1/$2*(2)**(4)) w lp lt 4 lw 2.5 lc rgb "#006400" pt 4 ps 1.5 notitle '4D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_5D_d' u  ($7):(1/$2*(2)**(5)) w lp lt 5 lw 2.5 lc rgb "#32cd32" pt 5 ps 1.5 notitle '5D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_6D_d' u  ($7):(1/$2*(2)**(6)) w lp lt 6 lw 2.5 lc rgb "#0064ff" pt 6 ps 1.5 notitle '6D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_7D_d' u  ($7):(1/$2*(2)**(7)) w lp lt 7 lw 2.5 lc rgb "#288cff" pt 7 ps 1.5 notitle '7D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_8D_d' u  ($7):(1/$2*(2)**(8)) w lp lt 8 lw 2.5 lc rgb "#8c8cf5" pt 8 ps 1.5 notitle '8D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_9D_d' u  ($7):(1/$2*(2)**(9)) w lp lt 9 lw 2.5 lc rgb "#9400d3" pt 9 ps 1.5 notitle '9D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_10D_d' u ($7):(1/$2*(2)**(10)) w lp lt 10 lw 2.5 lc rgb "#323232" pt 10 ps 1.5 notitle '10D'

!evince dt.eps


==> figure_UpperD/Dtau_decoupling/guide/dt_c.sh <==
set term postscript enhanced eps color 30
#set encoding iso_8859_1
#set title "East model"
set xlabel "{/=45 C}"
set ylabel "{/=45 D{/Symbol t}_{per}}" 
set output "dt_c.eps"
set size ratio -1
set size 1.3
set key out
#set grid mytics
#set size 2
set format x "10^{%L}"
set format y "10^{%L}"
#set xrange [0:6.5]
#set xtics 1e-12,100,1
#set xr [1e-9:10]
#set mxtics 50
#set mxtics 2
#set yrange [0.000001:0.5]
#set ytics 1e-10,100,1
set yr [10**(-3):10**(2.5)]
set mytics 10
#set mytics 2
#set logscale y
#f(x)=a*x+b
#fit[-2:-1] f(x) '../msd_data' u (log10((1/(1+exp(1/($1)))))):(log10($2)) via a,b
#g(x)=10**(a*log10(x)+b)
#graph=sprintf("%.3f*x %.3f",a,b)
#set label '{/Symbol x}_{1D}=-0.727' at 15,1e-6
#set label '{/Symbol x}_{2D}=-0.800' at 15,1.585e-7
#set label '{/Symbol x}_{3D}=-0.831' at 15,2.5119e-8
#set label '{/Symbol x}_{4D}=-0.844' at 15,3.9811e-9
#set key maxrows 5

set logscale x
set logscale y

set arrow from 0.08,60 to 0.003,0.01
set label "{/=30 d=1{/Symbol \055}10}" at 0.07,100

#f(x)=2000000*x
set arrow from 1,0.005 to 0.001,0.005 lw 5 lt 1 lc rgb "#000000" nohead
set arrow from 0.01,0.0025 to 0.01,0.004 lw 4 lt 1 lc rgb "#000000" 
set label "{/=25 no decoupling}" at 0.005,0.002

plot \
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_1D_d' u  (1/(1+exp(1/$1))):($2*$7) w lp lt 1 lw 2.5 lc rgb "#FF3232" pt 1 ps 1.5 notitle '1D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_2D_d' u  (1/(1+exp($1))):($2*$7) w lp lt 2 lw 2.5 lc rgb "#FF8200" pt 2 ps 1.5 notitle '2D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_3D_d' u  (1/(1+exp($1))):($2*$7) w lp lt 3 lw 2.5 lc rgb "#FFC300" pt 3 ps 1.5 notitle '3D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_4D_d' u  (1/(1+exp($1))):($2*$7) w lp lt 4 lw 2.5 lc rgb "#006400" pt 4 ps 1.5 notitle '4D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_5D_d' u  (1/(1+exp($1))):($2*$7) w lp lt 5 lw 2.5 lc rgb "#32cd32" pt 5 ps 1.5 notitle '5D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_6D_d' u  (1/(1+exp($1))):($2*$7) w lp lt 6 lw 2.5 lc rgb "#0064ff" pt 6 ps 1.5 notitle '6D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_7D_d' u  (1/(1+exp($1))):($2*$7) w lp lt 7 lw 2.5 lc rgb "#288cff" pt 7 ps 1.5 notitle '7D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_8D_d' u  (1/(1+exp($1))):($2*$7) w lp lt 8 lw 2.5 lc rgb "#8c8cf5" pt 8 ps 1.5 notitle '8D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_9D_d' u  (1/(1+exp($1))):($2*$7) w lp lt 9 lw 2.5 lc rgb "#9400d3" pt 9 ps 1.5 notitle '9D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_10D_d' u (1/(1+exp($1))):($2*$7) w lp lt 10 lw 2.5 lc rgb "#323232" pt 10 ps 1.5 notitle '10D'


!evince dt_c.eps


==> figure_UpperD/SER_exponent.sh <==
#original shell script file is at ~/neon/KCM/ctmc/East/figure/

set term postscript enhanced eps color 30 dashed dl 3.0
#set encoding iso_8859_1
#set title "East model"
set xlabel "{/=40 d}"
set ylabel "{/=40 {/Symbol w}(=1-{/Symbol x})}" 
set output "SER_exponent.eps"
set size ratio 0.8
set size 1
set xtics 1
set ytics 0.1
set xr [0.5:10.5]
#set yr [0.1:0.28]

set fit logfile "log_SER_exponent"

f3(x)=(A/x+B)/(C/x+D)
A=0.273196
B=-0.00190648
C=0.803415
D=0.245323

fit[:] f3(x) '~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/error5' u ($1):(1-$4) via A,B,C,D

plot \
'~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/error5' u 1:(1-$4) w p lw 5 lc rgb "#323232" pt 6 ps 2 notitle 'East model',\
'~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/error5' u 1:(1-$4):3 w yerrorbars lt 1 lc rgb "#464646" lw 4 ps 0 notitle 'errorbar',\
f3(x) w l lt 8 lw 4 lc rgb "#369F36" title "{/Symbol w}(d)"

#'SER_exponent.dat' u 1:(1-$2) w lp lt 1 lw 4 lc rgb "#323232" pt 7 ps 1.5 notitle 'East model',\

!evince SER_exponent.eps


==> figure_UpperD/diffusion_const.sh <==
set term postscript enhanced eps color 30
#set encoding iso_8859_1
set xlabel "{/=35 1/T}"
set ylabel "{/=45 D}"
set output "diffusion_const.eps"
#set border lw 1.5
#set size ratio -1
set size 1.2

#set grid
#set format x "10^{%L}"
set format y "10^{%L}"
#set xrange [0:6.5]
#set xtics 0,100,1e10
#set xr [1:1e9]
#set mxtics 50
#set mxtics 2
#set yrange [0.000001:0.5]
set xr[:6.5]
set ytics 1e-10,100,1
set yr [10**-8:10**-1]
set key maxrows 6
#set mytics 5
#set mytics 2
#set logscale y
set logscale y

set arrow from 2.8,10**-6 to 4.5,10**-4
set label "{/=30 d=1{/Symbol \055}10}" at 1.8,5*10**-7

plot\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_1D_d' u (1/($1)):2 w lp lt 1 lw 3 lc rgb "#FF3232" pt 1 ps 1.5 notitle '1D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_2D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#FF8200" pt 2 ps 1.5 notitle '2D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_3D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#FFc300" pt 3 ps 1.5 notitle '3D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_4D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#006400" pt 4 ps 1.5 notitle '4D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_5D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#32CD32" pt 5 ps 1.5 notitle '5D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_6D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#0064FF" pt 6 ps 1.5 notitle '6D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_7D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#288CFF" pt 7 ps 1.5 notitle '7D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_8D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#8C8CF5" pt 8 ps 1.5 notitle '8D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_9D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#9400D3" pt 9 ps 1.5 notitle '9D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_10D_d' u (($1)):2 w lp lt 1 lw 3 lc rgb "#323232" pt 9 ps 1.5 notitle '10D',\
10**(-0.5-x) lt 2 lw 2 lc rgb "#000000" title 'Arrhenius Plot'

!evince diffusion_const.eps


==> figure_UpperD/mean_pers.sh <==
set term postscript enhanced eps color 30
#set encoding iso_8859_1
set xlabel "{/=35 1/T}"
set ylabel "{/=45 {/Symbol t}\n}"
#set ylabel "{/=45 t_{per}\n}"
set output "mean_pers.eps"
#set border lw 1.5
#set size ratio -1
set size 1.1
set border lw 2
#set grid
#set format x "10^{%L}"
set format y "10^{%L}"
#set xrange [0:6.5]
#set xtics 0,100,1e10
#set xr [1:1e9]
#set mxtics 50
#set mxtics 2
#set yrange [0.000001:0.5]

#set ytics 1,100
set yr [:10**8]
set ytics 100

set mytics 10
set logscale y

set arrow from 1.7,1E6 to 4.7,1E3
set label "{/=30 d=1{/Symbol \055}10}" at 1,10**6.5


set key left
plot\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_1D_d' u (1/($1)):7 w lp lt 1 lw 2.5 lc rgb "#FF3232" pt 1 ps 1.2 notitle '1D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_2D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#FF8200" pt 2 ps 1.2 notitle '2D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_3D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#FFc300" pt 3 ps 1.2 notitle '3D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_4D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#006400" pt 4 ps 1.2 notitle '4D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_5D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#32cd32" pt 5 ps 1.2 notitle '5D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_6D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#0064ff" pt 6 ps 1.2 notitle '6D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_7D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#288cff" pt 7 ps 1.2 notitle '7D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_8D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#8c8cf5" pt 8 ps 1.2 notitle '8D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_9D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#9400d3" pt 9 ps 1.2 notitle '9D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_10D_d' u (($1)):7 w lp lt 1 lw 2.5 lc rgb "#323232" pt 10 ps 1.2 notitle '10D'
#10**(-0.5-x) lt 2 lw 2 lc rgb "#000000" title 'Arrhenius Plot'

!evince mean_pers.eps


==> figure_UpperD/mean_pers_fit.sh <==
set term postscript enhanced eps color 35 dashed dl 3.0
#set encoding iso_8859_1
#set title "FA model"
set output "mean_pers_fit.eps"

#set size ratio 1
set size 1
#set multi
set xlabel "{/=35 1/d}"
set ylabel "{/=35 J^2}"
#set ylabel "{/=35 {/Symbol t};{/Symbol t}_{ex},{/Symbol t}_{per}}\n"
#set grid
#set grid mytics
#set key out
set key reverse
set key Left
set key left
#set size 1.5
set border lw 2
#set origin 0,0
#set xtics 1
#set ytics 100
set mxtics 2
set mytics 2
set xr[0:1.125]
set yr[0:1]
set xtics 0.5
set mxtics 2
set ytics 0.5
set mytics 2

# t=t0*exp[J^2*(1/T-1/T0)^2]
# log10(t)=log10(t0)+J^2*(1/T-1/T0)^2
# a=J
# b=T0
# c=t0

f(x)=a*x+b

#f(x)=a*(x-b)*(x-b)+c

fit[:] f(x) '~/neon/KCM/ctmc/East/mean_pers/graph/pers.dat' u (1/$1):($2) via a,b
#graph=sprintf("a=A*(1/d)+B\nA=%.3f\nB=%.3f",a,b)
#graph=sprintf("J^2{/Symbol \265}%.2f/d",a)
graph=sprintf("J^2=%.2f/d+%.2f",a,b)
#graph=sprintf("t=t_0*exp[J^2*(1/T-1/T_0)^2]\nJ=%.3f\nT_0=%.3f\nt_0=%.3f",a,b,c)
set label graph at 0.4,0.3



plot \
'~/neon/KCM/ctmc/East/mean_pers/graph/pers.dat' u (1/$1):($2) w p pt 7 ps 1.5 lc rgb "#0064ff" notitle '',\
f(x) w l lt 2 lw 2 lc rgb '#323232' notitle 

#'../mean.dat' u (1/$1):4 w lp lw 2 lt 2 pt 4 ps 1.5 lc rgb "#ff3232" title 'mean enduring exchange time',\
#'../mean.dat' u (1/$1):5 w lp lw 2 lt 2 pt 4 ps 1.5 lc rgb "#0064ff" title 'mean enduring persistence time'
#'../mean.dat' u (1/$1):2 w lp lw 2 lt 1 pt 7 ps 1.5 lc rgb "#ff3232" title 'mean exchange time',\

!evince mean_pers_fit.eps
#!convert fit01_ln.eps fit01_ln.pdf


==> figure_UpperD/onset/diffusion_const.sh <==
set term postscript enhanced eps color 30 dashed dl 3.0
#set encoding iso_8859_1
set xlabel "{/=35 1/T}"
set ylabel "{/=45 D}"
set output "diffusion_const.eps"
#set border lw 1.5
#set size ratio -1
set size 1.2

#set grid
#set format x "10^{%L}"
set format y "10^{%L}"
#set xrange [0:6.5]
#set xtics 0,100,1e10
#set xr [1:1e9]
#set mxtics 50
#set mxtics 2
#set yrange [0.000001:0.5]
set xr[:6.5]
set ytics 1e-10,100,1
set yr [10**-8:10**-1]
set key maxrows 6
#set mytics 5
#set mytics 2
#set logscale y
set logscale y

set key Left
set key spacing 1.5

set arrow from 2.8,10**-6 to 4.5,10**-4
set label "{/=30 d=1{/Symbol \055}10}" at 1.8,5*10**-7

plot\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_1D_d' u (1/($1)):2 w l lt 1 lw 3 lc rgb "#FF3232" pt 1 ps 1.5 notitle '1D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_2D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#FF8200" pt 2 ps 1.5 notitle '2D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_3D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#FFc300" pt 3 ps 1.5 notitle '3D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_4D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#006400" pt 4 ps 1.5 notitle '4D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_5D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#32CD32" pt 5 ps 1.5 notitle '5D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_6D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#0064FF" pt 6 ps 1.5 notitle '6D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_7D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#288CFF" pt 7 ps 1.5 notitle '7D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_8D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#8C8CF5" pt 8 ps 1.5 notitle '8D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_9D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#9400D3" pt 9 ps 1.5 notitle '9D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_10D_d' u (($1)):2 w l lt 1 lw 3 lc rgb "#323232" pt 9 ps 1.5 notitle '10D',\
'diff_onset.dat' u (1/$6):7 w p pt 7 ps 2 lc "black" title "D(T_o)",\
'diff_onset.dat' u (1/$4):5 w p pt 7 ps 2 lc rgb "red" title 'D at {/Symbol t}_{per}=10^4',\
'diff_onset_line.dat' u (1/$2):3 smooth bezier w l lt 5 lw 3 lc "black" notitle,\
'diff_onset_line.dat' u (1/$6):7 smooth bezier w l lt 2 lw 3 lc "black" notitle

!evince diffusion_const.eps


==> figure_UpperD/onset/mean_pers.sh <==
set term postscript enhanced eps color 30 dashed dl 3.0
#set encoding iso_8859_1
set xlabel "{/=35 1/T}"
set ylabel "{/=45 {/Symbol t}_{per}\n}"
#set ylabel "{/=45 t_{per}\n}"
set output "mean_pers.eps"
#set border lw 1.5
#set size ratio -1
set size 1.1
set border lw 2
#set grid
#set format x "10^{%L}"
set format y "10^{%L}"
#set xrange [0:6.5]
#set xtics 0,100,1e10
#set xr [1:1e9]
#set mxtics 50
#set mxtics 2
#set yrange [0.000001:0.5]

#set ytics 1,100
set yr [:10**8]
set ytics 100

set mytics 10
set logscale y

set arrow from 1.7,4E5 to 4.7,1E3
set label "{/=30 d=1{/Symbol \055}10}" at 1,10**6

set arrow from 0,1E4 to 7,1E4 nohead lt 2 lw 3 lc "black"

set key left
set key Left
plot\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_1D_d' u (1/($1)):7 w l lt 1 lw 2.5 lc rgb "#FF3232" pt 1 ps 1.2 notitle '1D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_2D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#FF8200" pt 2 ps 1.2 notitle '2D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_3D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#FFc300" pt 3 ps 1.2 notitle '3D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_4D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#006400" pt 4 ps 1.2 notitle '4D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_5D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#32cd32" pt 5 ps 1.2 notitle '5D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_6D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#0064ff" pt 6 ps 1.2 notitle '6D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_7D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#288cff" pt 7 ps 1.2 notitle '7D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_8D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#8c8cf5" pt 8 ps 1.2 notitle '8D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_9D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#9400d3" pt 9 ps 1.2 notitle '9D',\
'~/neon/KCM/ctmc/East/mean_pers/data_v5/data_East_10D_d' u (($1)):7 w l lt 1 lw 2.5 lc rgb "#323232" pt 10 ps 1.2 notitle '10D',\
'per_onset.dat' u (1/$2):3 w p pt 7 ps 2 lc "black" title '{/Symbol t}_{per}(T_o)',\
'per_onset.dat' u (1/$4):5 w p pt 7 ps 2 lc "red" title '{/Symbol t}_{per}=10^4',\
'per_onset_line.dat' u (1/$2):3 smooth bezier w l lt 5 lw 3 lc "black" notitle
#10**(-0.5-x) lt 2 lw 2 lc rgb "#000000" title 'Arrhenius Plot'

!evince mean_pers.eps


==> figure_UpperD/s2a.sh <==
#original shell script file is at ~/neon/KCM/ctmc/East/figure/

set term postscript enhanced eps color 30 dashed dl 3.0
#set encoding iso_8859_1
#set title "East model"
set xlabel "{/=40 d}"
set ylabel "{/=40 {/Symbol w}(=1-{/Symbol x})}" 
set output "s2a.eps"
set size ratio 0.8
set size 1
set xtics 1
set ytics 0.1
set xr [0.5:10.5]
#set yr [0.1:0.28]

set fit logfile "log_SER_exponent"

f3(x)=(A/x+B)/(C/x+D)
A=0.273196
B=-0.00190648
C=0.803415
D=0.245323

fit[:] f3(x) '~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/finite_x' u ($1):(1-$6) via A,B,C,D
#set key Left

plot \
'~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/finite_x' u 1:(1-$2) w p lw 5 lc rgb "#FF3232" pt 4 ps 1 title '{/=20 r_{min}=10^{3  }}',\
'~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/finite_x' u 1:(1-$2):3 w yerrorbars lt 1 lc rgb "#FF3232" lw 4 ps 0 notitle 'errorbar',\
'~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/finite_x' u 1:(1-$4) w p lw 5 lc rgb "#0064FF" pt 8 ps 1 title '{/=20 r_{min}=10^{3.5}}',\
'~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/finite_x' u 1:(1-$4):5 w yerrorbars lt 1 lc rgb "#0064FF" lw 4 ps 0 notitle 'errorbar',\
'~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/finite_x' u 1:(1-$6) w p lw 5 lc rgb "#323232" pt 6 ps 1 title '{/=20 r_{min}=10^{4  }}',\
'~/neon/KCM/ctmc/East/graph_SER/dataset_20141021/finite_x' u 1:(1-$6):7 w yerrorbars lt 1 lc rgb "#464646" lw 4 ps 0 notitle 'errorbar',\
f3(x) w l lt 8 lw 4 lc rgb "#369F36" title "{/Symbol w}(d)"

#'SER_exponent.dat' u 1:(1-$2) w lp lt 1 lw 4 lc rgb "#323232" pt 7 ps 1.5 notitle 'East model',\

!evince s2a.eps

